Fair Incentivization of Bandwidth Sharing in Decentralized Storage Networks

Peer-to-peer (p2p) networks are not independent of their peers, and the network efficiency depends on peers contributing resources. Because shared resources are not free, this contribution must be rewarded. Peers across the network may share computation power, storage capacity, and bandwidth. This paper looks at how bandwidth incentive encourages peers to share bandwidth and rewards them for their contribution. With the advent of blockchain technology, many p2p networks attempt to reward contributions by crypto-assets. We conduct simulations to better understand current incentive mechanisms, assess the fairness of these mechanisms, and to look for ways to make those incentives more equitable. The following are the primary contributions of this study: (i) We investigate and simulate bandwidth incentives within Swarm, a cutting-edge p2p storage network; (ii) We demonstrate one approach to make the current bandwidth incentives more equitable; (iii) We use the Gini coefficient to define two quantifiable fairness characteristics to evaluate reward sharing in a decentralized p2p storage network.

==> clean.sh <==
FILES="*.aux .bb *.bl *.lo *.lo *.nl *.ou *.to *.bc *.run.xml *.blg *.fdb_latexmk *.fls *.log *.toc *.synctex.gz *.acn *.glo *.ist *.lof *.lot *.out *.acr *.alg *.glg *.gls *.glsdefs"
rm -f $FILES
